Pattern formation with pde2path -- a tutorial

We explain some pde2path setups for pattern formation in 1D, 2D and 3D. A focus is on new pde2path functions for branch switching at steady bifurcation points of higher multiplicity, typically due to discrete symmetries, but we also review general concepts of pattern formation and their handling in pde2path, including localized patterns and homoclinic snaking, again in 1D, 2D and 3D, based on the demo sh (Swift-Hohenberg equation). Next, the demos schnakpat (a Schnakenberg reaction-diffusion system) and chemtax (a quasilinear RD system with cross-diffusion from chemotaxis) simplify and unify previous results in a simple and concise way, CH (Cahn-Hilliard) deals with mass constraints, hexex deals with (multiple) branch points of higher degeneracy in a scalar problem on a hexagonal domain, and shgc illustrates some global coupling. The demos acS, actor, schnakS and schnaktor (the Allen-Cahn and Schnakenberg models on spheres and tori) consider pattern formation on curved surfaces, cpol considers a problem of cell polarization described by bulk-surface coupling, and bruosc (Brusselator) explains how to augment autonomous systems by a time periodic forcing. Along the way we also comment on the choice of meshes and mesh adaptation, on time integration, and we give some examples of branch point continuation and Hopf point continuation to approximate stability boundaries.

==> pftut/CHa/chE.m <==
function E=chE(p,u)  % energy for CH  
par=u(p.nu+1:end); eps=par(2); u=u(1:p.nu); ux=p.mat.Dx*u; uy=p.mat.Dy*u; 
dens=0.5*eps*(ux.^2+uy.^2)-0.5*u.^2+0.25*u.^4; E=sum(p.mat.M*dens); 

==> pftut/CHa/cmds2D.m <==
close all; keep pphome; p=[]; 
%% init
m=-1.2; eps=1/100; lam=0; par=[m eps lam 0]; lx=[0.5 0.5]; nx=[20 20]; 
p=chinit(p,lx,nx,par); p=setfn(p,'2D'); p.nc.nq=1; 
p.fuha.qf=@qf; p.fuha.qfder=@qfder; p.sw.qjac=1; p.nc.ilam=[1,3]; % aux eqns 
p=findbif(p,3); p=cont(p,60); % first use findbif, then just cont
%% 1st BP, double, hence cswibra, also set usrlam for continuation
p0=cswibra('2D','bpt1'); p0.pm.resfac=1e-3; p0.usrlam=[-0.5 0 0.5];
%%
p=seltau(p0,3,'2D1-sp',3); p.sol.ds=0.1; p=pmcont(p,170); % spots
p=seltau(p0,1,'2D1-st',3); p.sol.ds=0.1; p=pmcont(p,130); % stripes
%% secondary
p=swibra('2D1-sp','bpt2','2D-sp1',0.1); pause; p=pmcont(p,20); 
%% 2nd BP, simple 
p=swibra('2D','bpt2','2D2',0.1); p=pmcont(p,110); 
%% 3rd NP, double again 
p0=cswibra('2D','bpt3',aux); p0.pm.resfac=1e-3;
p=seltau(p0,1,'2D3-sp',3); p.sol.ds=0.1; p=pmcont(p,90); 
p=seltau(p0,3,'2D3-st',3); p.sol.ds=0.1; p=pmcont(p,40); 
%% BD plot E over m
figure(3); clf; plotbra('2D','pt90','lsw',0); 
plotbra('2D1-sp','pt160','cl','b'); plotbra('2D1-st','pt120','cl','r'); 
plotbra('2D3-sp','pt90','cl','b'); plotbra('2D3-st','pt40','cl','r'); 
plotbra('2D2','pt110','cl','m'); 
%% BD plot E over m, zoom into 1-sp near m=0
figure(3); clf; plotbra('2D1-sp','pt100','cl','b','fp',67,'lp',130); ylabel('E');
%% BD plot E over m, with nice labels 
figure(3); clf; cmp=4; plotbra('2D','pt90','lsw',0); 
plotbra('2D1-sp','pt170','cl','b','lab',[43 95]); 
plotbra('2D1-st','pt120','cl','r','lab',36); 
plotbra('2D2','pt100','cl','m','lab',58);
plotbra('2D3-sp','pt80','cl','b'); plotbra('2D3-st','pt40','cl','r','lsw',0);
ylabel('E'); axis([-1.1 1.1 -0.25 0]); 
%% sol plots
mypsol('2D1-sp','pt43'); mypsol('2D1-sp','pt83'); 
mypsol('2D1-sp','pt95'); mypsol('2D1-st','pt36'); 
mypsol('2D2','pt58'); mypsol('2D3-sp','pt46'); 


==> pftut/CHa/qf.m <==
function q=qf(p,u) % mass constraint 
m=u(p.nu+1); u=u(1:p.nu); q=p.mat.vM*u/p.Om-m; 

==> pftut/CHa/qfder.m <==
function qu=qfder(p,u); qu=(1/p.Om)*p.mat.vM;  % pa_u q of mass constraint

==> pftut/CHb/sG.m <==
function r=sG(p,u)  % PDE rhs for CH with lam include in 'u', not as parameter
par=u(p.nu+1:end); m=par(1); eps=par(2); lam=u(p.nu); % split u into parameters 
u=u(1:p.nu-1);  % and PDE variables; PDE-u only in (nu-1) first positions! 
f=u-u.^3+lam; K=p.mat.K; r1=eps*K*u-p.mat.M0*f;  % classical residual 
r2=(p.mat.Mv*u)/p.Om-m; r=[r1;r2]; % the constraint, then putting r together

==> pftut/CHb/sGjac.m <==
function Gu=sGjac(p,u) % PDE-jac for CH with lam include in 'u'
par=u(p.nu+1:end); eps=par(2); u=u(1:p.nu-1); K=p.mat.K; fu=1-3*u.^2; 
Fu=spdiags(fu,0,p.nu-1,p.nu-1); Gu1=eps*K-p.mat.M0*Fu; % the pde-Jac
Gu=[[Gu1 -p.mat.Mv'];[p.mat.Mv/p.Om 0]]; % putting full Jac together 

==> pftut/acS/cmds.m <==
%% AC on (small) sphere: eigenfunctions spherical harmonics, dim(ker)=2l+1, 
% with eigenfunctions pairwise related by spatial shifts (sin(mx) and cos(mx)). 
% hence, use aux.ali to reduce dim(ker) to l+1 in qswibra(even l) and cswibra (odd l) 
close all; keep pphome; 
%% init and trivial branch 
p=[]; par=[3 -0.1 1 0]; % parameters [R lambda gamma s]  (s=speed for x-PC) 
lx=pi; del=1e-2; ly=pi/2-del; nx=31; ny=15; ref=1;
p=acinit(p,lx,ly,nx,ny,par,ref); p=setfn(p,'tr3'); p=cont(p,20);
%% BP1, simple, spat.homogen.branch(es) 
p=swibra('tr3','bpt1','1a',0.1); p=cont(p,20); 
p=swibra('tr3','bpt1','1b',-0.1); p=cont(p,20); 
%% BP2, l=1, pitch, dim(ker)=2l+1=3, use aux.ali to select kernel vectors
aux=[]; aux.besw=0; aux.m=3;  aux.isotol=1e-3;
aux.ali=[1 3]; aux.besw=1; % in first run, comment out this line to see EFus
p0=cswibra('tr3','bpt2',aux); p0.sw.bifcheck=0; p0.nc.tol=1e-6; 
%% one spot
p=seltau(p0,1,'2-1',3); p.file.smod=5; p=conpc(p,0.05,2,20); 
%% BP3, l=2, dim(ker)=2l+1=5, trans, 2 branches (modulo symmetry) 
aux=[]; aux.isotol=1e-2; aux.besw=0; aux.m=5;  
aux.ali=[1 3 5]; aux.besw=1; % selecting kernel vectors 
p0=qswibra('tr3','bpt3',aux); 
p0.sw.bifcheck=0; p0.nc.tol=1e-6; 
%% stripe like, but pearling 
p=seltau(p0,3,'3-1a',2); p=conpc(p,0.1,3,20); 
p=seltau(p0,3,'3-1b',2); p.sol.ds=-0.01; p=cont(p,2); pause; p.nc.nq=1; p.nc.ilam=[2 4]; 
p.sol.ds=-0.01;p=cont(p,20); spplot(p); 
%% horizontal stripe, hence no PC 
p=seltau(p0,2,'3-2a',2); p=cont(p,20); % other direction falls onto 0
%% BP4, l=3, pitches
aux=[]; aux.isotol=1e-2; aux.besw=0; aux.m=8;  
aux.ali=[1 3 5 7]; aux.besw=1;
p0=cswibra('tr3','bpt4',aux); p0.sw.bifcheck=0; p0.nc.tol=1e-6; 
%% 5 spots after pearling 
p=seltau(p0,1,'4-1',3); p=conpc(p,0.05,3,20); 
%% 4 spots, tetra-sym 
p=seltau(p0,4,'4-2',3); p=conpc(p,0.02,3,15); 
%% spot+stripe
p=gentau(p0,[0 0 0 1],'4-3'); p=cont(p,20); 
%%
f=3; c=0; figure(f); clf;
plotbra('tr3',f,c,'cl','k','lsw',0); 
plotbra('1a',f,c,'cl','m','lsw',0); plotbra('1b',f,c,'cl','m','lsw',0) ;
plotbra('2-1',f,c,'cl',p2pc('b1'),'lab',[3 14]); 
plotbra('3-1a',f,c,'cl',p2pc('r1'), 'lab',11); plotbra('3-1b',f,c,'cl',p2pc('r1'),'lab',13) ;
plotbra('3-2a',f,c,'cl',p2pc('r3'),'lab',13); 
plotbra('4-1',f,c,'cl',p2pc('o1'),'lab',14);
plotbra('4-2',f,c,'cl',p2pc('o2'),'lab',10); 
plotbra('4-3',f,c,'cl',p2pc('o3'),'lab',15);
axis([-0.5 3.1 0 5]); xlabel('\lambda'); ylabel('||u||_2'); 
%%
spplotf('2-1','pt2'); pause; spplotf('2-1','pt14'); pause; spplotf('3-1a','pt11'); pause; 
spplotf('3-1b','pt13'); pause; spplotf('3-2a','pt13'); pause; 
%%
spplotf('4-1','pt14'); pause; spplotf('4-2','pt10'); pause; spplotf('4-3','pt15'); 
%%
[Ga,Gn]=jaccheck(p); Gd=abs(Ga-Gn); e1=max(max(Gd)); figure(10); clf; 
spy(Gd>e1/10); 
%% c8: continue in some other param, here the radius R
p=swiparf('3-1a','pt10','b3R',[1 4]); p.sol.ds=0.1; 
p.nc.lammin=-1; p.nc.lammax=20; clf(2); p=cont(p,10); 
%%
spplotf('b3R','pt1'); pause; spplotf('b3R','pt10'); pause; spplotf('b3R','pt20'); 

==> pftut/acS/conpc.m <==
function p=conpc(p,ds,n1,n2) % convenience function to continue with PC
% first n1 initial steps without PC, then n2 steps with PC 
p.sol.ds=ds; p=cont(p,n1); spplot(p); pause;
p.nc.nq=1; p.nc.ilam=[2 4]; p=cont(p,n2); spplot(p); 

==> pftut/accyl/oosetfemops.m <==
function p=oosetfemops(p) % AC on cyl with lid; coupled problem, 2 fields u1,u2
gr=p.pdeo.grid; fem=p.pdeo.fem; n=p.np; 
[Kphi,M,~]=fem.assema(gr,[ones(n,1);0*ones(n,1)],1,1); 
[Kz,~,~]=fem.assema(gr,[0*ones(n,1); ones(n,1)],0,1); 
p.nu=p.nu1; % set nu to nu1 (dim of first field) for filltrafo 
p.mat.Kphi=filltrafo(p,Kphi); p.mat.Kz=filltrafo(p,Kz); 
p.mat.M0=M; p.mat.M1=filltrafo(p,M); 
Dphi=convection(fem,gr,[1;0]); p.mat.Dphi=filltrafo(p,Dphi); % for PC 
p.nu=p.nu1+p.np2; % reset nu to total number of unknowns
gr=p.p2.grid; fem=p.p2.fem; % assemble matrices for 2nd field 
[K,M,~]=fem.assema(gr,1,1,1); p.mat.K2=K; p.mat.M2=M; 
% assemble full mass M needed for spcalc 
p.mat.M=[p.mat.M1 sparse(p.nu1,p.np2); sparse(p.np2,p.nu1) M]; 

==> pftut/bruosc-tpf/cmds1d.m <==
close all; keep pphome; 
%% C1: brusselator, 1D, with per.forcing (amplitude sqrt(del) for del>0), init
p=[]; lx=3*pi/0.7; nx=100; a=3; b=9.5; du=6; dv=10; om=0.42; del=-0.1; 
par=[a b du dv del om]; p=bruinit(p,lx,nx,par); p.sw.verb=0; 
%% C2: increase del to find primary Hopf 
p=setfn(p,'hom1D'); p.nc.ilam=5; p.sol.ds=0.1; p=cont(p,3);  
%% C3: follow Hopf bif in oscillator (which also forces u) 
para=4; ds=0.1; figure(2); clf; aux.tl=30; aux.dlam=0; 
p=hoswibra('hom1D','hpt1',0.1,4,'1dh1',aux); p.hopf.bisec=5; p.nc.dsmax=0.15; 
p=setbel(p,2,1e-4,5,@lss); p.nc.tol=1e-6;  p.hopf.fltol=1e-3; p=cont(p,50); 
%% C4: PD bifs to subcritical osc. Turing pattern 
aux.sw=-1; p=poswibra('1dh1','bpt1','pd1',0.5,aux); p=cont(p,40); 
p=poswibra('1dh1','bpt2','pd2',0.5,aux); p=cont(p,30); 
p=poswibra('1dh1','bpt3','pd3',0.5,aux); p=cont(p,30); 
%% BD 
fnr=3; figure(fnr); clf; c=8; plotbra('1dh1','pt50',fnr,c,'cl','b'); 
plotbra('pd1','pt40',fnr,c,'cl','r','lab',20); 
plotbra('pd2','pt50',fnr,c,'cl',p2pc('r1'),'lab',20); 
plotbra('pd3','pt30',fnr,c,'cl',p2pc('r2'),'lab',20); 
xlabel('\delta'); ylabel('max(|u|)'); axis([0 0.25 4.35 7.5]); 
%% sol plots  
dirlist={'pd1','pd2','pd3'}; pt='pt20'; 
for i=1:3
  dir=dirlist{i}; hoplotf(dir,pt,1,1); v=[0 90]; 
  figure(1); title(['u1 at ' dir '/' pt]); view(v); colorbar; 
  figure(6); title(['u1(-lx,t) at ' dir '/' pt]);
  figure(8); title(['w(t) at ' dir '/' pt]); pause
end
%% Jaccheck
p.nc.del=1e-4; [Gu,Gn]=jaccheck(p);

==> pftut/bruosc-tpf/nodalfpf.m <==
function f=nodalfpf(p,u) % for brusselator with time periodic forcing  
u1=u(1:p.np); u2=u(p.np+1:2*p.np); par=u(p.nu+1:end); a=par(1); b=par(2); 
v1=u(p.nu-1); % oscillator-v, used for time-per.-forcing 
f1=a-(b+1)*u1+u1.^2.*u2+v1; f2=b*u1-u1.^2.*u2; f=[f1; f2]; 

==> pftut/bruosc-tpf/oosetfemops.m <==
function p=oosetfemops(p) % for brusselator with time periodic forcing  
[p.mat.K,M,~]=p.pdeo.fem.assema(p.pdeo.grid,1,1,1); 
p.mat.Ms=M; p.mat.M0=kron([[1,0];[0,1]],M); % 
p.mat.M=[[p.mat.M0 zeros(2*p.np,2)]; % extend FEM-M by oscillator M
         [zeros(2,2*p.np) speye(2)]]; 

==> pftut/bruosc-tpf/sGpf.m <==
function r=sGpf(p,u) % for brusselator with time periodic forcing  
f=nodalfpf(p,u); par=u(p.nu+1:end); % a,b,d_u, d_v,al,om
du=par(3); dv=par(4); del=par(5); om=2*pi*par(6); 
K=kron([[du,0];[0,dv]],p.mat.K); 
v1=u(p.nu-1); v2=u(p.nu); 
ru=K*u(1:p.nu-2)-p.mat.M0*f; 
va=v1^2+v2^2; rv1=-del*v1+om*v2+va*v1; rv2=-om*v1-del*v2+va*v2; % the osc.eqns
r=[ru;rv1;rv2]; 

==> pftut/bruosc/cmds1d.m <==
close all; keep pphome; 
%% C1: 2-compo brusselator on 1D domain, increase b to cross Hopf line 
p=[]; lx=2*pi/0.7; nx=50; a=3; b=8; du=6; dv=10; 
par=[a b du dv]; p=bruinit(p,lx,nx,par); p=setfn(p,'hom1Db');
p=initeig(p,10); p.nc.neig=[4, 4]; % set estimates for Hopf evals crossing
p.nc.ilam=2; p.sol.ds=0.2; p=findbif(p,2); p=cont(p,10);  
%% C2: Hopf bif (hom), use lssbel for bordered system solution 
figure(2); clf; aux=[]; aux.tl=40; p=hoswibra('hom1Db','hpt1',0.1,4,'1dh1',aux); 
p.hopf.bisec=10; p.nc.dsmax=0.2; p=setbel(p,2,1e-4,5,@lss); 
p.plot.bpcmp=8; p=cont(p,50); 
%% C3: PD bifs to osc. Turing pattern 
ds=0.5; aux=[]; aux.sw=-1; p=poswibra('1dh1','bpt1','pd1',ds,aux); 
p.sw.bifcheck=1; p.hopf.fltol=1e-3; p.nc.tol=1e-6; p=cont(p,30);  
p=poswibra('pd1','bpt2','pd2',ds,aux);  p=cont(p,40); 
%% C4: plot BD 
fnr=3; figure(fnr); clf; c=8; 
plotbra('hom1Db','pt20',fnr,c,'cl','k','fp',6,'lp',12); 
plotbra('1dh1','pt50',fnr,c,'cl','b','bplab',[1 2]); 
plotbra('pd1','pt30',fnr,c,'cl','r','bplab',2); 
plotbra('pd2','pt40',fnr,10,'cl','m','lab',35); 
axis([9.9 10.5 4.45 5.2]); ylabel('||u||'); 
%% C5: sol plots  
v=[0 90]; 
hoplotf('1dh1','bpt1',1,1); title('1dh1/bpt1, u1(-lx,t)'); xlabel('t'); 
figure(1); shading interp; title('u1 at 1dh1/bpt1'); view(v); colorbar; pause
hoplotf('pd1','bpt2',1,1); title('pd1/bpt2, u1(-lx,t)'); xlabel('t'); 
figure(1);  shading interp; title('u1 at pd1/bpt2'); view(v); colorbar; pause
hoplotf('pd2','pt35',1,1); title('pd2/pt35, u1(-lx,t)'); xlabel('t'); 
figure(1); shading interp; title('u1 at pd2/pt35');view(v); colorbar;
%% C6: Floquet plots: 
aux.nfloq=30; 
muv1=floqap('1dh1','bpt1',aux); pause; muv1=floqap('1dh1','bpt2',aux); pause 
muv1=floqap('pd1','bpt2',aux); pause; muv1=floqap('pd2','pt35',aux); 

==> pftut/bruosc/cmds2d.m <==
close all; keep pphome; 
%% C1: brusselator on small 2D domain, init, and cont across Hopf line 
p=[]; lx=sqrt(2)*pi/0.7; ly=1*lx; nx=10; a=3; b=8; du=6; dv=10; 
par=[a b du dv al om]; sw.sym=2; p=bruinit(p,[lx ly],nx,par,sw); 
p=initeig(p,10); p.nc.neig=[4, 4]; p.file.smod=5; p=setfn(p,'hom2Db'); 
p.nc.ilam=2; p.sol.ds=0.2; p=findbif(p,2); p=cont(p,10);  
%% C2: Hopf bif (hom) 
figure(2); clf; aux.tl=30; p=hoswibra('hom2Db','hpt1',0.1,4,'2dh1',aux); 
p.hopf.bisec=2; p.nc.dsmax=0.3; p.nc.tol=1e-6; pause; 
p.hopf.fltol=1e-2; bw=1; beltol=1e-6; belimax=5; % low accuracy for speed 
p=setbel(p,bw,beltol,belimax,@lss); p=cont(p,40);
%% C3: reload and carefully find first 2 period doublings (PDs)  
p=loadp('2dh1','pt10');p.sol.ds=0.05;p.nc.dsmax=0.05;p.hopf.bisec=5;p=cont(p); 
%% C4: PD bif to primary osc squares
ds=0.5; aux=[]; aux.sw=-1; p=poswibra('2dh1','bpt1','2dpd1',ds,aux); 
p.nc.dsmax=0.5; p.hopf.bisec=2; p.nc.tol=1e-6; pause; p=cont(p,30); 
%% C5: PD bif at 2nd PDpt (double), kernel=2 squares, compose stripes by hand 
aux.sw=-1; aux.coeff=[1 1]; % PD to stripes 
p=poswibra('2dh1','bpt2','2dpd2a',ds,aux); p.nc.dsmax=0.5; p=cont(p,30); 
aux.sw=-1; aux.coeff=[1 0]; % PD to square
p=poswibra('2dh1','bpt2','2dpd2b',ds,aux); p.nc.dsmax=0.5; p=cont(p,30); 
%% C6: BD of b-cont, || ||
fnr=3; figure(fnr); clf; c=8; plotbra('hom2Db','pt10',fnr,c,'cl','k','fp',6,'lp',12); 
plotbra('2dh1','pt47',fnr,c,'cl','b'); 
plotbra('2dpd1','pt45',fnr,c,'cl','r','lab',20); 
plotbra('2dpd2a','pt34',fnr,c,'cl',p2pc('b1'),'lab',20); 
plotbra('2dpd2b','pt34',fnr,c,'cl','m','lab',30); 
ylabel('max(|u_1,u_2|)'); 
axis([9.9 10.6 3.3 8.7]); 
%% C7: sol plots  
v=[0 90]; aux.lay=[1,4]; aux.pind=[1 15 29 43];
mhf('2dpd1','pt20',1,2,aux); title('2dpd1/pt20, u1(x0,t)'); xlabel('t'); pause 
mhf('2dpd2a','pt20',1,1,aux); title('2dpd2a/pt20, u1(x0,t)'); xlabel('t'); pause
mhf('2dpd2b','pt30',1,1,aux); title('2dpd2b/pt30, u1(x0,t)'); xlabel('t'); 

==> pftut/bruosc/oosetfemops.m <==
function p=oosetfemops(p)
[p.mat.K,M,~]=p.pdeo.fem.assema(p.pdeo.grid,1,1,1); p.mat.M=kron([[1,0];[0,1]],M); 

==> pftut/chemtax/sG.m <==
function r=sG(p,u) % pde for chemotaxis model 
% u_t=0.25*Lap u-lam*div(u*grad v)+r*u(1-u),   v_t=Lap v+(u/(1+u)-v) 
lam=u(p.nu+1:end);d=0.25;r=1.52;u=u(1:p.nu);n=p.np;u1=u(1:n); u2=u(n+1:2*n); 
f1=r*u1.*(1-u1); f2=u1./(1+u1)-u2; f=[f1;f2]; % semilin.nonlinearity 
ut=p.mat.p2c*u1; gr=p.pdeo.grid; fem=p.pdeo.fem; 
cc=p.fuha.cfu(ut,lam); % quasilin. coefficient, here simply c(u)=u
[K12,~,~]=fem.assema(gr,cc,0,0); % assemble matrix for cross-diff 
K=p.mat.K; r=[d*K -lam*K12; 0*K K]*u-p.mat.M*f; % putting rhs together

==> pftut/chemtax/sGjac.m <==
function Gu=sGjac(p,u) % chemotaxis model 
% u_t=0.25*Lap u-lam*div(u*grad v)+r*u(1-u), v_t=Lap v+(u/(1+u)-v) 
d=0.25; r=1.52; lam=p.u(p.nu+1); u=u(1:p.nu); n=p.np; u1=u(1:n); u2=u(n+1:2*n); 
f1u=r*(1-2*u1); f1v=0*f1u; f2u=1./((1+u1).^2); f2v=-ones(p.np,1); 
Fu=[[spdiags(f1u,0,n,n),spdiags(f1v,0,n,n)]; % Jac of semilin. nonlin. 
    [spdiags(f2u,0,n,n),spdiags(f2v,0,n,n)]];
ut=p.mat.p2c*u1; gr=p.pdeo.grid; fem=p.pdeo.fem; cc=p.fuha.cfu(ut,lam); 
K=p.mat.K; [K12,~,~]=fem.assema(gr,cc,0,0);  % cross-diffusion 
if 0 % approximate way, does not work for all branches here 
  vx=p.mat.Dx*u2; vy=p.mat.Dy*u2; % 1st derivatives as coefficients   
  KK=p.mat.Kx*spdiags(vx,0,n,n)+p.mat.Ky*spdiags(vy,0,n,n); 
  Gu=[d*K+lam*KK -lam*K12;  0*K K]-p.mat.M*Fu; 
else % using getKuvd to obtain \pa_u \div(c(u)\nabla v) via numjac
  Kuvd=getKuvd(p,lam,u1,u2); 
  Gu=[d*K-lam*Kuvd -lam*K12;  0*K K]-p.mat.M*Fu;  
end

==> pftut/hexex/hexpdeo.m <==
classdef hexpdeo< pde  % hexpdeo (classdef, modification of stanpdeo2D)  
methods(Access = public)
  function o=hexpdeo(hmax) % constructor 
     o.grid=grid2D; s3=sqrt(3); 
     x=[1 0.5 -0.5 -1 -0.5 0.5]; y=[0 s3/2 s3/2 0 -s3/2 -s3/2];  
     o.grid.freeGeometry([x;y])
     h=1; while h > hmax; o.grid.refineMesh; h = h/2; end
     o.fem=lagrange12D; 
  end
end
methods(Access = protected) % only here since required by pde-class
    function r=df(~,~,~); r=0; end % rather use p.fuha.sG in pderesi
end
end



==> pftut/schnakpat/cmds1d.m <==
close all; keep pphome; 
%% C1: init on small (arbitrary) 1D domain, and use spufu to plot disp rel. 
p=[];lx=1;nx=20; par=[3.5,-0.6,60]; p=schnakinit(p,lx,nx,par); p.nc.dsmax=0.5; 
p.fuha.ufu=@spufu; % set user function to "spectral plot ufu" 
p.sol.ds=-0.1; p=setfn(p,'dummy'); p=cont(p,20); % continue for plotting disp
%% C2: init on larger domain, with rather large sigma to have subcrit. stripes
p=[]; kc=sqrt(sqrt(2)-1); lx=5*2*pi/kc; nx=500; 
p=schnakinit(p,lx,nx,par); p=setfn(p,'h1D'); 
p=findbif(p,6); % many bif-points close to each other, use findbif 
p=cont(p,20);  % a few more steps (for later plotting)  
%% C3: stripes 1,2,3,6, and 1st snake on stripes 1
p=swibra('h1D','bpt1','1D1',0.1); p=cont(p,5); 
p=swibra('h1D','bpt2','1D2',0.1); p=cont(p); 
p=swibra('h1D','bpt3','1D3',0.1); p=cont(p); 
p=swibra('h1D','bpt6','1D6',0.1); p=cont(p); 
p=swibra('1D1','bpt1','sn1D',0.1); p=cont(p,110); 
%% C4: plot BD 
fnr=3; figure(fnr); clf; c=0; plotbra('h1D','pt40',fnr,c,'cl','k'); 
plotbra('1D1',fnr,c,'cl','b', 'lab',30); 
plotbra('1D2',fnr,c,'cl',p2pc('b2'), 'lab',30); 
plotbra('1D3',fnr,c,'cl',p2pc('br1'),'lab',30); 
plotbra('1D6',fnr,c,'cl','m','lab',30); pause
plotbra('sn1D',fnr,c,'cl','r','lab',[20 60]); 
axis([2.6 3.5 30 43]); 
%% C5: sol plots  
plotsol('1D1','pt30',1,[1 2],'cl',{'k','b'}); pause; plotsol('1D2','pt30',1,1,1); pause; 
plotsol('1D3','pt30'); pause; plotsol('1D6','pt30'); pause 
plotsol('sn1D','pt20'); pause; plotsol('sn1D','pt60'); 
%% C6: fold continuation in sigma, Forced output at sig=-0.4 
figure(2); clf; p=spcontini('1D1','fpt1',2,'1D1f'); p.sol.ds=0.05; p.usrlam=-0.4; 
p.nc.lammin=-1; p.plot.bpcmp=1; p.sw.bifcheck=1; p=cont(p,40); 
p=spcontini('1D3','fpt1',2,'1D3f'); p.sol.ds=0.05; p.usrlam=-0.4; 
p.nc.lammin=-1; p.plot.bpcmp=1; p.sw.bifcheck=1; p=cont(p,30); 
p=spcontini('1D6','fp1',2,'1D6f'); p.sol.ds=0.05; p.usrlam=-0.4; 
p.nc.lammin=-1; p.plot.bpcmp=1; p.sw.bifcheck=1; p=cont(p,40); 
%% C7: fold-cont BD plot 
fnr=4; figure(fnr); clf; c=1; plotbra('1D1f','pt40',fnr,c,'cl','b'); 
plotbra('1D3f','pt30',fnr,c,'cl',p2pc('br1')); 
plotbra('1D6f','pt40',fnr,c,'cl','m'); 
%% C8: exit fold-cont at sig=-0.4
p=spcontexit('1D1f','pt15','1D1a'); p.sol.ds=-1e-2; 
p.sw.spcalc=1; p.plot.bpcmp=0; p=cont(p,20); 
p=spcontexit('1D1f','pt15','1D1b'); p.sol.ds=1e-2; 
p.sw.spcalc=1; p.plot.bpcmp=0; p=cont(p,20); 
p=spcontexit('1D3f','pt12','1D3a'); p.sol.ds=-1e-2; 
p.sw.spcalc=1; p.plot.bpcmp=0; p=cont(p,20); 
p=spcontexit('1D3f','pt12','1D3b'); p.sol.ds=1e-2; 
p.sw.spcalc=1; p.plot.bpcmp=0; p=cont(p,20); 
p=spcontexit('1D6f','pt15','1D6a'); p.sol.ds=-1e-2; 
p.sw.spcalc=1; p.plot.bpcmp=0; p=cont(p,20); 
p=spcontexit('1D6f','pt15','1D6b'); p.sol.ds=1e-2; 
p.sw.spcalc=1; p.plot.bpcmp=0; p=cont(p,20); 
%% C9: plot BD of regular cont at sigma=-0.4
fnr=5; figure(fnr); clf; c=0; plotbra('h1D','pt40',fnr,c,'cl','k'); 
plotbra('1D1a','pt20',fnr,c,'cl','b', 'lab',30); 
plotbra('1D1b','pt20',fnr,c,'cl','b', 'lab',30); 
plotbra('1D3a','pt20',fnr,c,'cl',p2pc('br1'),'lab',30); 
plotbra('1D3b','pt20',fnr,c,'cl',p2pc('br1'),'lab',30); 
plotbra('1D6a','pt20',fnr,c,'cl','m','lab',30); 
plotbra('1D6b','pt20',fnr,c,'cl','m','lab',30);
axis([3 3.25 30 36.5]); 

==> pftut/schnakpat/cmds2da.m <==
close all; keep pphome; 
%% commands for Schnakenberg on a small 2D domain with hex lattice
p=[]; kc=sqrt(sqrt(2)-1); lx=2*pi/kc; ly=lx/sqrt(3); par=[3.3, 0, 60]; 
nx=35;sw.sym=2;p=schnakinit(p,[lx,ly],nx,par,sw); % init with criss-cross mesh 
p.pm.resfac=1e-4; p.sol.ds=-0.1; p=setfn(p,'hom');pause; p=cont(p,30);
%% hex via qswibra, continue in both directions
p0=qswibra('hom','bpt1'); p0.nc.dsmin=0.1; p0.sw.bifcheck=1; pause
p=seltau(p0,3,'h-',2); p.sol.ds=0.1; p=pmcont(p,30);
p=seltau(p0,3,'h+',2); p.sol.ds=-0.1; p=pmcont(p,30);
%% s+ and s- via gentau
p=gentau(p0,1,'s+'); p.sol.ds=-0.05; p=pmcont(p,20); 
p=gentau(p0,1,'s-'); p=pmcont(p,50); 
%% b+ and b-
p=swibra('s+','bpt1','b+',0.05); p.nc.dsmin=0.05; p.pm.resfac=1e-3; p.file.smod=5; p=pmcont(p,20);
p=swibra('s-','bpt1','b-',0.05); p.nc.dsmin=0.05; p.pm.resfac=1e-3; p.file.smod=5; p=pmcont(p,10);
%% plot BD 
fnr=3; figure(fnr); clf; plotbraf('hom','pt20',fnr,4,'cl','k');
plotbra('s+','pt40',fnr,4,'cl','b','lab',35); plotbra('s-','pt30',fnr,5,'cl','b','lab',35); 
plotbra('b+','pt20',fnr,4,'cl','r','lab',5,'lp',18); 
plotbra('b-','pt10',fnr,5,'cl','g','lab',5,'lp',8); 
plotbra('h+','pt25',fnr,4, 'cl','m','lab',20);  plotbra('h-','pt30',fnr,5, 'cl','m','lab',20); 
text(2.2,2,'hom','Fontsize',16,'color','k'); axis([2 3.25 0.7 6.2]); xlabel('\lambda'); ylabel('max/min(u_1)'); 
%% plot sol. incl. Fourier
p=loadp('b-','pt5'); plotsol(p); fouplot(p,10,1,[5 4],'b-/pt5'); pause
p=loadp('b+','pt5'); plotsol(p); fouplot(p,10,1,[5 4],'b+/pt5'); pause
p=loadp('h-','pt20'); plotsol(p); fouplot(p,10,1,[5 4],'h-/pt20'); pause
p=loadp('h+','pt20'); plotsol(p); fouplot(p,10,1,[5 4],'h+/pt20'); pause
plotsol('s+','pt20',1,1,2); pause; plotsol('s-','pt20',1,1,2); 
%% convenience version: subseq. call qswibra and cswibra
aux=[]; p0=qcswibra('hom','bpt1','t1',aux);
p=seltau(p0,3,'h-',2); p.sol.ds=0.1; p=pmcont(p,30);
p=seltau(p0,2,'s-'); p.sol.ds=0.1; p=pmcont(p,30);
%% stripes via cwibra; use small bet0 to avoid hex
aux.bet0=1e-4; aux.ftol=1e-22; p0=cswibra('hom','bpt1',aux);

==> pftut/schnakpat/spufu.m <==
%%
% spufu, adadption of STANUFU to plot spectrum of lin. around hom sol 
function [p,cstop]=spufu(p,brout,ds)
p=ulamcheck(p); % test if a desired lambda value has been passed
brplot=brout(length(bradat(p))+p.plot.bpcmp); %y-axis value in bif-figure
fprintf('%4i %s %s %5.2e %4i  %s %s ', ...
    p.file.count,printcon(getlam(p)),printcon(brplot),p.sol.res,p.sol.iter, ...
    p.sol.meth,printcon(ds));
if(p.sw.errcheck>0) fprintf('%5.2e ',p.sol.err);end
if(p.sw.spcalc==1) fprintf(' %2i ', p.sol.ineg); end;
npr=length(p.sw.bprint);
for i=1:npr; fprintf('%s ',printcon(brout(length(bradat(p))+p.sw.bprint(i)))); end;
fprintf('\n');
cstop=0;
if(getlam(p)<p.nc.lammin)
    fprintf('  lam=%g < lammin=%g, stopping\n',getlam(p),p.nc.lammin); cstop=1;
end
if(getlam(p)>p.nc.lammax)
    fprintf('  lam=%g > lammax=%g, stopping\n',getlam(p),p.nc.lammax); cstop=1;
end
% addition to STANUFU: plot the dispersion relation! 
n=p.np;nu=p.nu;par=p.u(p.nu+1:end);u=[p.u(1);p.u(n+1)]; % hom-state 2-vector 
u=[u;par];p.np=1;p.nu=2;[f1u,f1v,f2u,f2v]=njac(p,u); J=[[f1u f1v];[f2u f2v]]; 
kv=0:0.01:1.5; kl=length(kv); muv=zeros(2,kl); % provide wave-nrs and mem 
d=par(3); % diffusion param.; this and k-range usually only problem dep. things 
for i=1:kl %  now loop over wave-nr and compute Evals 
    k=kv(i); K=[[k^2 0];[0 d*k^2]];  A=J-K; % Jac in Fourier space 
    mu=eig(A); [mus, ix]=sort(real(mu),'descend'); % sorted eigenvalues 
    for j=1:2; muv(j,i)=mu(ix(j)); end 
end 
figure(10); clf; plot(kv,real(muv(1,:)),kv,imag(muv(1,:))); % plot leading Eval   
title(['par=' mat2str(par,3)],'fontsize',p.plot.fs); set(gca,'FontSize',p.plot.fs); 
legend('real','imag'); pause; p.np=n; p.nu=nu; % reset # spatial points to full problem 
end


==> pftut/sh/cmds2dhexfro.m <==
keep pphome; close all; p=[]; % localized hexagons for SH on long rectangle 
%% init and zero-branch 
lx=8*pi; nx=round(5*lx);ly=4*pi/sqrt(3); lam=-0.001; nu=1.3; par=[lam; nu];  
ndim=2; p=shinit(p,nx,lx,ly,ndim,par); p=setfn(p,'2Dhex8'); p.sol.ds=0.005; 
p.nc.dsmin=0.005; p.sol.dsmax=0.05; p.sw.bifcheck=2; p=cont(p,5); 
%% hex from qswibra 
p0=qswibra('2Dhex8','bpt1'); p0.sw.bifcheck=1; 
p=seltau(p0,1,'2Dh8',2); p.pm.resfac=1e-4; p.sol.ds=-0.01; p.nc.dsmin=0.01; 
p.u(p.nu+2)=1.3; p.nc.mu2=0.005; p.nc.neig=40; p=pmcont(p,10); 
p.sw.bifcheck=0; % switch off bif-detec for further steps for speed 
tic; p=pmcont(p,50); toc
%% 2ndary bif to hex-front (lower tol and switch off bifcheck for speed) 
p=swibra('2Dh8','bpt1','2DH8f',0.05); p.sw.bifcheck=0; p.nc.tol=1e-6; 
p.nc.dsmin=0.005; p.nc.dsmax=0.05; p.nc.ntot=1000; p.pm.mst=8; p=pmcont(p,100);
%% 2ndary bif to hex-loc 
p=swibra('2Dh8','bpt2','2DH8loc',0.05); p.sw.bifcheck=0; p.nc.tol=1e-6; 
p.nc.dsmin=0.001; p.nc.dsmax=0.05; p.nc.ntot=1000; p.pm.mst=6; p=pmcont(p,70);
%% branch plots 
fnr=3; figure(fnr); cmp=3; clf; 
plotbra('2Dh8','pt50',fnr,cmp,'cl','b','lp',45); 
plotbra('2DH8f','pt100',fnr,cmp,'cl','r','lp',150, 'lab', [40, 70]); 
plotbra('2DH8loc','pt60',fnr,cmp,'cl','m','lp',150, 'lab', [30,40]); 
xlabel('\lambda'), ylabel('||u||_*'); box on; 
%% soln plots 
d='2DH8f'; pt='pt40'; plotsol(d,pt); xlabel(''); ylabel(''); title(['hf/' pt]); pause; 
pt='pt70'; plotsol(d,pt); xlabel(''); ylabel(''); title(['hf/' pt]);
%%
d='2DH8loc'; pt='pt30'; plotsol(d,pt); xlabel(''); ylabel(''); title(['hloc/' pt]); pause; 
pt='pt40'; plotsol(d,pt); xlabel(''); ylabel(''); title(['hloc/' pt]);

==> pftut/sh/cmds2dhexfroada.m <==
%% refinement of hex2zero front by trullekrul and subsequent cont with amod=5
p=loadp('2DH8f','pt60','hfr'); p.nc.tol=1e-8; p=resetc(p); p.np 
op=troptions2D(); % load default trullerup-options, then overload some 
op.innerit=1; op.etafu=@etafua2D; op.verbose=2; op.ppar=2; op.Lup=2; 
op.Llow=0.075; % small LLow important to avoid too coarse meshes 
p.trop=op; ops=op; % put options in p, then modify to coarsening options 
op.npb=3000; op.sw=5; op.innerit=3; op.crmax=2; p.trcop=op; p.sw.trul=1; 
p.sw.ips=2; % interpolation by 'nearest', otherwise bad behaviour at boundary  
% call pure coarsening, then reset options 
p.trop=p.trcop; p=oomeshada(p,'ngen',3); p.trop=ops; stansavefu(p); 
%% meshada each 5th step, switch off pure coarsen(not needed/effective) 
p=loadp('hfr','pt0','hfada2'); huclean(p); p.nc.tol=1e-6; p.trcop.crmax=0; 
p.nc.amod=5; p.nc.dsmax=0.01; p=resetc(p); stansavefu(p); 
p.sw.foldcheck=0; p.trop.innerit=2; p.nc.ngen=2; p=cont(p,101); 
%% BD 
figure(3); clf
plotbra('hfada','pt100',3,3,'cl','m','lab',[0,10,80]); 
plotbra('2DH8f',3,3,'fp',60,'cl','r','fms',0); 
xlabel('\lambda'); ylabel('||u_1||_*'); 
axis([-0.2 -0.175 0.19 0.35]); 
%% Sol plots
iv=[0 10 80]; 
for i=iv 
  p=loadp('hfada',['pt' mat2str(i)]); p.np, 
  plotsol(p,11,1,2); xlabel(''); ylabel(''); 
  %plotsol(p,12,1,0); axis([-lx 0 -ly 0]);  xlabel(''); ylabel(''); 
  plotsol(p,12,1,1); view(5,20); zticks([]); %axis([-lx 0 -ly 0]);  
  xlabel(''); ylabel(''); title(['hexf-ada, pt' mat2str(i) ', n_p=' mat2str(p.np)]); 
  pause
end 


==> pftut/sh/cmds2dsq.m <==
%% commands for SH 2nd order sys on SQUARE. Hence only pitchforks, use cswibra  
keep pphome; close all; p=[]; 
%% init and zero-branch 
lx=2*pi; nx=round(8*lx); ly=lx; ndim=2; lam=-0.001; nu=0; par=[lam; nu];  
p=shinit(p,nx,lx,ly,ndim,par); p=setfn(p,'2D0'); huclean(p); p=cont(p,10); 
%% nu=0, hence, sp (spots) supercrit & unstable, st (stripes) supercrit & stable 
p0=cswibra('2D0','bpt1'); % cswibra, then reset some parameters
p0.nc.dsmax=0.5; p0.nc.dsmin=0.1; p0.nc.lammax=1; p0.sol.ds=0.1; 
%% inspecting the results of cswibra yields tau1=spots, tau3=stripes, hence 
% select these and call cont. We just use the tangent; for quadr pred, use 
% p=seltau(p0,1,'2D1-1aSp',4); % but that seems to make no difference 
p=seltau(p0,1,'2D1-1aSp'); p=pmcont(p,10); 
p=seltau(p0,3,'2D1-1aSt'); p=pmcont(p,10);
%% nu=nu_1; indeterminate case, cswibra finds non-isolated solns
p0.u(p0.nu+2)=sqrt(27/70); aux=[]; aux.hasker=1; % subseq. call, reuse kernel 
p0=cswibra(p0,aux); 
%% nu=0.7; a_1>0, a_2<0, a1>-a2, Sp supercrit & stable, St=supercrit & unstable 
p0.u(p0.nu+2)=0.7;  p0=cswibra(p0,aux); p0.sol.ds=0.01;
p=seltau(p0,1,'2D1-1bSp'); p=cont(p,5); p=seltau(p0,3,'2D1-1bSt'); p=cont(p,5);
%% nu=0.8; a_1>0, a_2<0, a1<-a2, both unstab
% now we just reset nu and use the old tangents since quadr. predictor makes no difference 
p0.u(p0.nu+2)=0.8; p=seltau(p0,1,'2D1-1cSp'); p=cont(p,5); p=seltau(p0,3,'2D1-1cSt'); p=cont(p,5);
%% nu=0.9; a_1>0, a_2<0, a1<-a2, both unstab
p0.u(p0.nu+2)=1; p=seltau(p0,1,'2D1-1dSp'); p=cont(p,5); p=seltau(p0,3,'2D1-1dSt'); p=cont(p,5);
%% plot BD 
fnr=4; cmp=4; figure(fnr); clf; plotbra('2D0','bpt1',fnr,cmp,'cl','k');
plotbra('2D1-1aSp','pt10',fnr,cmp,'cl','b','lab',10); 
plotbra('2D1-1aSt','pt10',fnr,cmp,'cl','r','lab',10); 
title('\nu=0'); xlabel('\lambda'), ylabel('max(|u|)'); box on;
%% plot BD, nu=0.7
fnr=4; figure(fnr); clf; plotbra('2D0','bpt1',fnr,cmp,'cl','k');
plotbra('2D1-1bSp','pt5',fnr,cmp,'cl','b'); plotbra('2D1-1bSt','pt5',fnr,cmp,'cl','r'); 
title('\nu=0.7'); xlabel('\lambda'), ylabel('max(|u|)'); box on; 
%% plot BD 
fnr=4; figure(fnr); clf; plotbra('2D0','bpt1',fnr,cmp,'cl','k');
plotbra('2D1-1cSp','pt5',fnr,cmp,'cl','b'); plotbra('2D1-1cSt','pt5',fnr,cmp,'cl','r'); 
title('\nu=0.8'); xlabel('\lambda'), ylabel('max(|u|)'); box on; 
%% plot BD 
fnr=4; figure(fnr); clf; plotbra('2D0','bpt1',fnr,4,'cl','k');
plotbra('2D1-1dSp','pt5',fnr,4,'cl','b'); plotbra('2D1-1dSt','pt5',fnr,4,'cl','r'); 
title('\nu=1'); xlabel('\lambda'), ylabel('max(|u|)'); box on; 
%% soln plots 
d='2D1-1aSp'; pt='pt10'; p=loadp(d,pt); plotsol(p); fouplot(p,10,1,[3 3],[d '/' pt]); pause
d='2D1-1aSt'; pt='pt10'; p=loadp(d,pt); plotsol(p); fouplot(p,10,1,[3 3],[d '/' pt]); pause
d='2D1-1bSp'; pt='pt5'; p=loadp(d,pt); plotsol(p); fouplot(p,10,1,[4 4],[d '/' pt]); pause
d='2D1-1bSt'; pt='pt5'; p=loadp(d,pt); plotsol(p); fouplot(p,10,1,[4 4],[d '/' pt]); 
%% 2nd BP, Bif. directions not quite obvious from kernel
p0=cswibra('2D0','bpt2'); p0.nc.dsmax=0.5; p0.nc.dsmin=0.1; p0.nc.lammax=1; p0.sol.ds=0.05; 
p=seltau(p0,1,'2D1-2a1'); p=pmcont(p,20); p=seltau(p0,3,'2D1-2a2'); p=pmcont(p,20);
%% 2nd BP, plot BD 
fnr=4; cmp=4; figure(fnr); plotbra('2D0','bpt1',fnr,cmp,'cl','k');
plotbra('2D1-2a1','pt15',fnr,cmp,'cl','g','lab',10); 
plotbra('2D1-2a2','pt20',fnr,cmp,'cl','m','lab',20); 
title('\nu=0'); xlabel('\lambda'), ylabel('max(|u|)'); box on;
%% soln plots 
%d='2D1-2a1'; pt='pt5'; p=loadp(d,pt); plotsol(p); fouplot(p,10,1,[5 5],[d '/' pt]); pause
d='2D1-2a2'; pt='pt20'; p=loadp(d,pt); plotsol(p); fouplot(p,10,1,[5 5],[d '/' pt]); 
%% other degenerate cases, cswibra finds nonisol. solns 
p0.u(p0.nu+2)=sqrt(81/146); %p0.u(p0.nu+2)=sqrt(27/38); 
del=0.001; p0.u(p0.nu+2)=p0.u(p0.nu+2)+del; 
aux.isotol=1e-8; aux.hasker=1; p0=cswibra(p0,aux); % subseq. call 

==> pftut/sh/cmds2dtint.m <==
%% patterns from initial guesses; long 2D hex-domain; init and zero-branch 
lx=4*pi;nx=round(3*lx);ly=2*pi/sqrt(3);lam=0.2;nu=1.3;par=[lam; nu]; sw.sym=2;
sw.ref=1; ndim=2; p=shinit(p,nx,lx,ly,ndim,par,sw); dir='tint'; p=setfn(p,dir); 
po=getpte(p); x=po(1,:)'; y=po(2,:)'; % extract coord from p 
%% a 'good' initial guess for hex2str front, and hex2str front from Newton loop 
p.u(1:p.np)=(cos(x)+cos(x/2).*cos(sqrt(3)*y/2)).*(x<=0)+2*cos(x).*(x>0); 
spl(p,''); title('initial guess 1'); r=norm(resi(p,p.u),'inf'); 
[u,res,iter]=nloop(p,p.u); p.u(1:p.nu)=u(1:p.nu); 
fprintf('initial res=%g, res=%g after %i iteration\n',r,res,iter); 
spl(p,''); title('solution 1'); pause, clf(2); p=pmcont(p,20); % plot, then cont 
%% a 'bad' initial guess for hex2str front, Newton loop goes to stripes 
u0=(cos(x)+cos(x/2).*cos(sqrt(3)*y/2)).*(x<=0)+4*cos(x).*(x>0); p.u(1:p.np)=u0; 
spl(p,''); title('initial guess 2'); r=norm(resi(p,p.u),'inf'); 
[u,res,iter,Gu,Glam,p]=nloop(p,p.u); p.u(1:p.nu)=u(1:p.nu); 
fprintf('initial res=%g, res=%g after %i iteration\n',r,res,iter); 
spl(p,''); title('solution 2'); 
%% to obtain hex2str front, do a few steps with tintxs: preparations 
p.u(1:p.np)=u0; t1=0;ts=[];nc=0;dt=0.01;nt=500;pmod=20;smod=100; p.mat.Kadv=0; 
%% the tint loop, repeat this cell until residual is small (here just once) 
[p,t1,ts,nc]=tintxs(p,t1,ts,dt,nt,nc,pmod,smod,@nodalf);  
%% plot time series of res 
tss=5; plot(ts(1,tss:end),ts(2,tss:end));axis tight;legend('res');xlabel('t'); 
%% Newton loop after tint, then cont 
[u,res,iter]=nloop(p,p.u); p.u(1:p.nu)=u(1:p.nu);
fprintf('initial res=%g, res=%g after %i iteration\n',r,res,iter); 
plotsol(p,1,1,2); pause; clf(2); p=pmcont(p,20);

==> pftut/sh/nodalf.m <==
function f=nodalf(p,u) % SH "nonlinearity" for the 2nd-order system formulation
par=u(p.nu+1:end); lam=par(1); nup=par(2); n=p.nu/2; u1=u(1:n); u2=u(n+1:2*n); 
f1=(lam-1)*u1+nup*u1.^2-u1.^3-2*u2; f2=0*u2; % 2nd eqn 0=-lap(u1)+u2 in K 
f=[f1;f2]; 

==> pftut/sh/oosetfemops.m <==
function p=oosetfemops(p) % for SH as 2nd order system, hence singular p.mat.M  
[K,M,~]=p.pdeo.fem.assema(p.pdeo.grid,1,1,1); % scalar laplacian and mass 
p.mat.Dx=makeDx(p); % first order differentiation needed for H 
p.mat.K=[[0*K -K];[K M]];   % system stiffness 
p.mat.M=[[M 0*M];[0*M 0*M]];  % system mass matrix (here singular)

==> pftut/sh/sG.m <==
function r=sG(p,u) % rhs for SH, see nodalf
f=nodalf(p,u); r=p.mat.K*u(1:p.nu)-p.mat.M*f; 

==> pftut/sh/shE.m <==
function E=shE(p,u) % energy for 2-3 SH 
par=u(p.nu+1:end); lam=par(1); nup=par(2); n=p.nu/2; u1=u(1:n); u2=u(n+1:2*n); 
dens=(u1+u2).^2/2-lam*u1.^2/2-nup*u1.^3/3+u1.^4/4; E=sum(p.mat.M(1:n,1:n)*dens); 

==> pftut/shEck/bpjac.m <==
function duGuph=bpjac(p,u) % for SH, gen.form, but only top left block nonzero 
n=p.np; u1=u(1:p.np); par=u(2*p.nu+1:end); nup=par(2); ov=ones(n,1); 
f1uu=2*nup*ov-6*u1; % only nonzero entry 
f1uv=0*ov; f1vv=f1uv; f2uu=f1uv; f2uv=f1uv; f2vv=f1uv;
ph1=u(p.nu+1:p.nu+p.np); ph2=u(p.nu+p.np+1:2*p.nu);
M1=spdiags(f1uu.*ph1+f2uu.*ph2,0,n,n); M2=spdiags(f1uv.*ph1+f2uv.*ph2,0,n,n); 
M3=spdiags(f1uv.*ph1+f2uv.*ph2,0,n,n); M4=spdiags(f1vv.*ph1+f2vv.*ph2,0,n,n);
duGuph=-[[M1 M2]; [M3 M4]]*p.mat.M; 

==> pftut/shEck/cmdsEck.m <==
%% commands for computing Eck(k) for 1D SH 
keep pphome; close all; p=[]; 
%% init and zero-branch 
lx=20*pi; nx=round(20*lx); ly=0.1; ny=1; ndim=1; lam=-0.02; nu=0; l=1; 
par=[lam; nu; l]; p=shinit(p,nx,lx,ly,ndim,par); p.file.smod=5; 
p=setfn(p,'0'); p.usrlam=0; p.nc.bisecmax=10; p.nc.dsmax=0.02; p=findbif(p,3);
%% Turing-branches 1-3 (wave-numbers 1, 19/20 and 21/20 (for lx=20*pi))
% resp. 19/20 and 21/20 for lx=20*pi
%huclean(p); 
p=swibra('0','bpt1','b1',0.01);  p=cont(p,20); 
p=swibra('0','bpt2','b2',0.01);  p=cont(p,20);
p=swibra('0','bpt3','b3',0.01);  p=cont(p,20);
%% 2ndary branches
p=swibra('b2','bpt1','2-1'); pause; p=cont(p,80); 
p=swibra('b3','bpt1','3-1'); pause; p=cont(p,20); 
p=swibra('b3','bpt3','3-2'); pause; p=cont(p,20); 
%% BD plot 
figure(3); clf; cmp=5; wnr=3; 
plotbra('b1','pt20',wnr,cmp,'cl','k','lsw',0); plotbra('b2','pt20',wnr,cmp,'cl','r'); 
plotbra('b3','pt20',wnr,cmp,'cl','m'); plotbra('2-1','pt20',wnr,cmp,'cl','r');
plotbra('3-1','pt20',wnr,cmp,'cl','m'); plotbra('3-2','pt20',wnr,cmp,'cl','m');
axis([0 0.03 0 0.1]); xlabel('\lambda'); ylabel('||u||'); box on; 
%%
plotsol('3-1','pt10'); axis tight; pause; 
plotsol('b2','pt10'); axis tight; pause; plotsol('b3','pt10'); axis tight; pause 
%% continuation of BP1 from 0 in l (to obtain 'existence of stripes' region) 
figure(2); clf; p=bpcontini('0','bpt1',3,'bpc0a'); p.k=1; p.sol.ds=0.01; 
p.nc.lammin=-1; p.plot.bpcmp=1; p.sw.spjac=1; p.nc.del=1e-2; 
p.fuha.spjac=@bpjac; p.sw.spcalc=0; p.sw.bifcheck=0;
p.nc.tol=1e-8; p.file.smod=5; huclean(p); p0=p; %p=cont(p,10); 
%p=p0; p.sol.ds=-p.sol.ds; p=setfn(p,'bpc0b'); p=cont(p,10); 
%% continuation in l of BP1 on b2: b2 gains stab. here; k0 is 19/20, i.e., 
% dilated wave, hence continue to kap<1 for 'further dilation' 
figure(2); clf; p=bpcontini('b2','bpt1',3,'bpc2a'); p.k=19/20; p.sol.ds=-0.01; 
p.plot.bpcmp=1; p.sw.spcalc=0; p.sw.bifcheck=0; p.nc.dsmax=0.05; 
p.sw.spjac=1; p.fuha.spjac=@bpjac; huclean(p); p=cont(p,20); 
%% continuation in l of BP3 on b3: b3 gains stab. here; k0 is 21/20, i.e., 
% compressed wave, hence continue to kap>1 for 'further compression' 
figure(2); clf; p=bpcontini('b3','bpt3',3,'bpc3a'); p.k=21/20; p.sol.ds=0.01; 
p.plot.bpcmp=1; p.sw.spjac=1; p.sw.bifcheck=0; p.nc.dsmax=0.05; 
p.nc.del=1e-4; % for FD appr. of parameter derivatives, do not choose too small
p.fuha.spjac=@bpjac; p.sw.spcalc=0; huclean(p); p=cont(p,20); 
%% plot 'existence line' (BP continuation of prim.bif) and stability lines 
% (continuation of BPs where sideband branches become stable) 
% k=l*k_branch at pos.5 (due to param-doubling during BP cont, lam at pos 1) 
figure(3); clf; hold on; p=loadp('bpc0a','pt10'); plotbradat(p,3,5,1); 
p=loadp('bpc0b','pt10'); plotbradat(p,3,5,1); 
p=loadp('bpc2a','pt20'); aux.ps='-r'; plotbradat(p,3,5,1,aux); 
p=loadp('bpc3a','pt20'); aux.ps='-m'; plotbradat(p,3,5,1,aux); 
k=linspace(0.5,1.5,40); kap=k.^2-1;
figure(3); hold on; plot(k,kap.^2,'*k'); % analytical existence line
plot(k,3*kap.^2-kap.^3,'*r'); % analytical stability line
axis([0.5 1.5 0 1]); xlabel('k'); ylabel('\lambda'); set(gca,'fontsize',16); 
%% jaccheck for BC, numjac just doesn't work 
[Ja, Jn]=bpjaccheck(p); Jd=abs(Ja-Jn); me=max(max(Jd)), figure(10); spy(Jd>me/100); 
%% BP cont exit
huclean(p); p=bpcontexit('bpc1','pt5','1D2b'); %p=cont(p,10); 


==> pftut/shEck/shbra1d.m <==
function out=shbra1d(p,u)
M=getM(p); n=p.np; try k=p.k;catch;k=1;end; keff=k*u(p.nu+3); % eff. wave-nr
out=[u(p.nu+1:end); keff; sqrt(u(1:n)'*(M(1:n,1:n)*u(1:n)))/sqrt(p.Om); 
     max(u(1:n)); min(u(1:n))];      

==> pftut/shgc/fnl.m <==
function f=fnl(p,u)  % f(u,<h(u)>) for global coupling 0=G(u)+fnl(u,<h(u)>)
h=hfu(p,u); a=p.avvec*h; ga=u(p.nu+3); u1=u(1:p.np); f=[-ga*a*u1; 0*u1]; 

==> pftut/shgc/hfu.m <==
function h=hfu(p,u) % h for GC
u=u(1:p.np); h=[u.^2; zeros(p.np,1)];  


==> pftut/shgc/sG.m <==
function r=sG(p,u) % rhs for SH with global coupling in fnl
f=nodalf(p,u)+fnl(p,u); r=p.mat.K*u(1:p.nu)-p.mat.M*f; 

==> pftut/shgc/sGjac.m <==
function Gu=sGjac(p,u) % jac for SH with GC 
global p2pglob; % p2pglob.avec, cvec computed here and used in, e.g., gclss
hj=hjac(p,u); p2pglob.avec=sum(p.mat.M*spdiags(hj,0,p.nu,p.nu))./p.Om; 
p2pglob.cvec=p.mat.M*fnl_a(p,u); 
[f1u,f1v,f2u,f2v]=njac(p,u); n=p.nu/2;
Fu=[[spdiags(f1u,0,n,n),spdiags(f1v,0,n,n)];
    [spdiags(f2u,0,n,n),spdiags(f2v,0,n,n)]];
Gu=p.mat.K-p.mat.M*(Fu+fnljac(p,u)); 
end 

function [f1u,f1v,f2u,f2v]=njac(p,u) 
n=p.nu/2; u1=u(1:n); par=u(p.nu+1:end); lam=par(1); nup=par(2); ov=ones(n,1);  
f1u=-(1-lam)*ov+2*nup*u1-3*u1.^2; f1v=-2*ov;
f2u=0*ov; f2v=0*ov; 
end

==> pftut/shgc/shinit.m <==
function p=shinit(p,nx,lx,ly,ndim,par,varargin)  % GCSH as 2 component system 
p=stanparam(p); p.nc.neq=2; p.ndim=ndim; p.fuha.sG=@sG; p.fuha.sGjac=@sGjac; 
p.fuha.lss=@gclss; p.fuha.blss=@gcblss; % Sherman-Morrison versions 
p.sw.runpar=0;  % switch off parfor in pmnewtonloop (clashes with global vars) 
p.sw.eigssol=1; % use Sherman-Morrison in eigs (gclsseigs) 
p.fuha.outfu=@shbra; p.sw.spcalc=0; p.plot.bpcmp=0; 
p.sol.ds=0.01; p.sol.dsmax=0.1; p.pm.resfac=1e-3; p.sw.bifcheck=2; 
p.sw.spcont=0; p.sw.spcalc=1; p.sw.sfem=-1; 
switch ndim 
  case 1; pde=stanpdeo1D(lx,2*lx/nx); p.Om=2*lx; p.fuha.outfu=@shbra1d;
  case 2; ny=round(nx*ly/lx); try sw=varargin{1}; catch; sw=[]; end; 
      pde=stanpdeo2D(lx,ly,nx,ny,sw); p.Om=4*lx*ly; p.plot.pstyle=2; 
      p.plot.axis='image'; p.sol.ds=0.001; p.sol.dsmax=0.01; p.sol.dsmin=0.001; 
  case 3; lz=varargin{1}; try sw=varargin{2}; catch; sw=[]; end 
      pde=stanpdeo3D(lx,ly,lz,nx,round(nx*ly/lx),round(nx*lz/lx),sw);
      p.Om=8*lx*ly*lz; p.plot.pstyle=1; p.plot.axis='image'; 
end
p.np=pde.grid.nPoints;  p.pdeo=pde; p.nu=p.np*p.nc.neq; p.sol.xi=1/p.nu;
p.nc.lammin=-4; p.nc.lammax=2; p.nc.ds=0.01; p.nc.dsmax=0.1; 
u=0*ones(p.np,1); v=u; u0=[u v]; p.u=u0(:); 
p.u=[p.u; par]; p.nc.ilam=1; p.file.smod=5; p.nc.neig=20;
screenlayout(p); p=setfemops(p); p.nc.nsteps=100;

==> pftut/shpbc/cmdssq.m <==
%% commands for SH 2nd order sys on rect. for hexagons
keep pphome; close all; p=[]; 
%% init and zero-branch 
p=[]; lx=2*pi; nx=round(6*lx); ly=lx; dir='sq'; ndim=2; lam=-0.001; nu=0; 
par=[lam; nu; 0; 0];  % s1,s2 for PC 
sw.ref=0; sw.sym=2; p=shinit(p,nx,lx,ly,ndim,par,sw); huclean(p); p=setfn(p,dir); 
p.sol.ds=0.005; p.nc.dsmin=0.005; p.sol.dsmax=0.02; 
p.file.smod=10; p.sw.bifcheck=2; p=cont(p,25); 
%%  BP1, stripes and spots 
aux=[]; aux.m=4; aux.besw=0;  
aux.ali=[2 4]; aux.besw=1; % 'active' list, first comment out this line 
p0=cswibra(dir,'bpt1',aux); p0.sw.bifcheck=2; p0.nc.tol=1e-6; p0.nc.dsmax=0.11; 
%% horizontal stripes, 3 initial steps, then switch on PC in y 
p=seltau(p0,1,'sq1s',3); p.sol.ds=0.05; p=cont(p,3); p=qyon(p); p=cont(p,20); 
%% spots, need both PCs, and pmcont rather than cont
p=seltau(p0,2,'sq1sp',3); p.sol.ds=0.1; p=cont(p,3); p=qxyon(p); p=pmcont(p,20); 
%%  BP2, oblique stripes and spots 
aux.m=8;  aux.besw=0; aux.ali=[]; aux.isotol=1e-6; 
aux.ali=[1 4 6 7]; aux.besw=1; %aux.ali=[1 3 5 7]; aux.besw=1;
p0=cswibra(dir,'bpt2',aux); 
p0.nc.tol=1e-6;  p0.nc.dsmax=0.1; 
%% 4 types of spots spots
p=seltau(p0,1,'sq2sp1',3); p.sol.ds=0.02; p=cont(p,5); p=qxyon(p); p=cont(p,25); 
p=seltau(p0,2,'sq2sp2',3); p.sol.ds=0.02; p=cont(p,5); p=qxyon(p); p=cont(p,25); 
p=seltau(p0,3,'sq2sp3',3); p.sol.ds=0.02; p=cont(p,5); p=qxyon(p); p=cont(p,25); 
p=seltau(p0,4,'sq2sp4',3); p.sol.ds=0.02; p=cont(p,5); p=qxyon(p); p=cont(p,25); 
%p=gentau(p0,[0 0 1],'sq2sp',3); p.sol.ds=0.02; p=cont(p,5); p=qxyon(p); p=cont(p,25); 
%%  BP3, 
aux=[]; aux.m=4;  aux.besw=0; aux.ali=[]; aux.isotol=1e-4; 
aux.ali=[1 4]; aux.besw=1; 
p0=cswibra(dir,'bpt3',aux);  p0.nc.dsmax=0.11; 
%% (obl.) stripes 
p=seltau(p0,3,'sq3s',3); p.sol.ds=0.02; p=cont(p,5); p=qyon(p); p=cont(p,25); 
%% spots
p=seltau(p0,1,'sq3sp',3); p.sol.ds=0.02; p=cont(p,5); p=qxyon(p); p=cont(p,25); 
%% BD-plots 
fnr=3; figure(fnr); cmp=5; clf; 
plotbra('sq',fnr,cmp,'cl','k','lsw',0); plotbra('sq1s',fnr,cmp,'cl','b'); 
plotbra('sq1sp',fnr,cmp,'cl','r'); plotbra('sq2s',fnr,cmp,'cl',p2pc('b2'));
plotbra('sq2sp',fnr,cmp,'cl',p2pc('r1')); plotbra('sq3s',fnr,cmp,'cl',p2pc('b3')); 
 plotbra('sq3sp',fnr,cmp,'cl',p2pc('o1')); 
axis([0 1.05 0 0.9]); box on;
title('\nu=0'); xlabel('\lambda'), ylabel('max(|u|)'); set(gca,'XTick',[0 0.5 1]); 
%% soln plots 
psol('sq1s','pt15'); pause; psol('sq1sp','pt19'); pause; 
psol('sq2s','pt24'); pause; psol('sq2sp','pt24'); pause; 
psol('sq3s','pt20'); pause; psol('sq3sp','pt21');
%% with fourier 
d='sq2sp'; pt='pt10'; p=loadp(d,pt); plotsol(p); fouplot(p,10,1,[3 5],[d '/' pt],1); 
